Charmonium Potentials At Non-Zero Temperature

The charmonium potential at non-zero temperature has been studied using gauge configurations with anisotropic lattices and 2+1 dynamical flavors of light sea quarks. We use the HAL QCD time-dependent method developed for the study of nucleon-nucleon potentials. To serve as in-put, local-extended charmonium correlators were calculated. The results are consistent with the expectation that the potential between heavy quarks should become deconfining at high temperatures.

==> pdfltx_bbtx_ncldd.sh <==
# To compile tex file run pdfltx_bbtx_ncldd.sh with the tex file minus the .tex extension as the argument.

latex $1.tex
bibtex $1
latex $1.tex
latex $1.tex
dvips -Ppdf $1.dvi
ps2pdf $1.ps
